Implications of Unitarity and Charge Breaking Minima in Left-Right Symmetric Model

We examine the usefulness of the unitarity conditions in Left-Right symmetric model which can translate into giving a stronger constraint on the model parameters together with the criteria derived from vacuum stability and perturbativity. In this light, we demonstrate the bounds on the masses of the physical scalars present in the model and find the scenario where multiple scalar modes are in the reach of Large Hadron Collider. We also analyse the additional conditions that can come from charge breaking minima in this context.

==> Eigenvalue_collect.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    542871,      12347]
NotebookOptionsPosition[    541433,      12296]
NotebookOutlinePosition[    541768,      12311]
CellTagsIndexPosition[    541725,      12308]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Eigenvalues of the Scattering Matrices and Unitarity: \
",
 FontSize->36]], "Title",
 CellChangeTimes->{3.650088530922022*^9}],

Cell[TextData[StyleBox["Eigenvalues of all the scattering matrices of \
q-charged 2-particle states. Each eigenvalue will have to be less than equal \
to 8\[Pi] which is basically the unitarity condition.\nAt the very end we \
also enlist the vacuum stability criteria.",
 FontSize->18]], "Text",
 CellChangeTimes->{3.650088546177953*^9}],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues from neutral 2-particle scattering matrix:\
\>", "Section",
 CellChangeTimes->{{3.650007879864002*^9, 3.6500079083487597`*^9}, {
  3.650087398790738*^9, 3.650087402578257*^9}}],

Cell[TextData[StyleBox["Total 56 eigenvalues among which 29 (e1neut to \
e21neut + 8 soln) are independent:",
 FontSize->18]], "Text",
 CellChangeTimes->{3.6500874133198137`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e1neut", "=", 
    RowBox[{
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Lambda]", "5"]}], "+", 
        SubscriptBox["\[Lambda]", "6"], "-", 
        SubscriptBox["\[Lambda]", "7"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "76"}], " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"80", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "6"]}], "-", 
          RowBox[{"112", " ", 
           SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
          RowBox[{"68", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{"44", " ", 
           SubscriptBox["\[Lambda]", "6"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"16", " ", 
           SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1280", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
           RowBox[{"2544", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "6"]}], "-", 
           RowBox[{"1344", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
           RowBox[{"2176", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
           RowBox[{"1752", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "-", 
           RowBox[{"2352", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"912", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"816", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
           RowBox[{"528", " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
           RowBox[{"128", " ", 
            SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "76"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"80", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "6"]}], "-", 
                  RowBox[{"112", " ", 
                   SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                  RowBox[{"68", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "+", 
                  RowBox[{"44", " ", 
                   SubscriptBox["\[Lambda]", "6"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "-", 
                  RowBox[{"16", " ", 
                   SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1280", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
                 RowBox[{"2544", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "-", 
                 RowBox[{"1344", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
                 RowBox[{"2176", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
                 RowBox[{"1752", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "-", 
                 RowBox[{"2352", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"912", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"816", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
                 RowBox[{"528", " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}],
              ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
         RowBox[{"2544", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "6"]}], "-", 
         RowBox[{"1344", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
         RowBox[{"2176", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
         RowBox[{"1752", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"2352", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"912", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"816", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
         RowBox[{"528", " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
         RowBox[{"128", " ", 
          SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "76"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"80", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "6"]}], "-", 
                RowBox[{"112", " ", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                RowBox[{"68", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "+", 
                RowBox[{"44", " ", 
                 SubscriptBox["\[Lambda]", "6"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "-", 
                RowBox[{"16", " ", 
                 SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], "3"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1280", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
               RowBox[{"2544", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"1344", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
               RowBox[{"2176", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
               RowBox[{"1752", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "-", 
               RowBox[{"2352", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"912", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"816", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
               RowBox[{"528", " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
               RowBox[{"128", " ", 
                SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2neut", "=", 
    RowBox[{
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Lambda]", "5"]}], "+", 
        SubscriptBox["\[Lambda]", "6"], "-", 
        SubscriptBox["\[Lambda]", "7"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "76"}], " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"80", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "6"]}], "-", 
          RowBox[{"112", " ", 
           SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
          RowBox[{"68", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{"44", " ", 
           SubscriptBox["\[Lambda]", "6"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"16", " ", 
           SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1280", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
           RowBox[{"2544", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "6"]}], "-", 
           RowBox[{"1344", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
           RowBox[{"2176", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
           RowBox[{"1752", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "-", 
           RowBox[{"2352", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"912", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"816", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
           RowBox[{"528", " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
           RowBox[{"128", " ", 
            SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "76"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"80", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "6"]}], "-", 
                  RowBox[{"112", " ", 
                   SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                  RowBox[{"68", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "+", 
                  RowBox[{"44", " ", 
                   SubscriptBox["\[Lambda]", "6"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "-", 
                  RowBox[{"16", " ", 
                   SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1280", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
                 RowBox[{"2544", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "-", 
                 RowBox[{"1344", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
                 RowBox[{"2176", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
                 RowBox[{"1752", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "-", 
                 RowBox[{"2352", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"912", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"816", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
                 RowBox[{"528", " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}],
              ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
         RowBox[{"2544", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "6"]}], "-", 
         RowBox[{"1344", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
         RowBox[{"2176", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
         RowBox[{"1752", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"2352", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"912", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"816", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
         RowBox[{"528", " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
         RowBox[{"128", " ", 
          SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "76"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"80", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "6"]}], "-", 
                RowBox[{"112", " ", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                RowBox[{"68", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "+", 
                RowBox[{"44", " ", 
                 SubscriptBox["\[Lambda]", "6"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "-", 
                RowBox[{"16", " ", 
                 SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], "3"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1280", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
               RowBox[{"2544", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"1344", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
               RowBox[{"2176", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
               RowBox[{"1752", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "-", 
               RowBox[{"2352", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"912", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"816", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
               RowBox[{"528", " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
               RowBox[{"128", " ", 
                SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3neut", "=", 
    RowBox[{
     RowBox[{
      FractionBox["4", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Lambda]", "5"]}], "+", 
        SubscriptBox["\[Lambda]", "6"], "-", 
        SubscriptBox["\[Lambda]", "7"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "76"}], " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"80", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "6"]}], "-", 
          RowBox[{"112", " ", 
           SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
          RowBox[{"68", " ", 
           SubscriptBox["\[Lambda]", "5"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{"44", " ", 
           SubscriptBox["\[Lambda]", "6"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"16", " ", 
           SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1280", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
           RowBox[{"2544", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "6"]}], "-", 
           RowBox[{"1344", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
           RowBox[{"2176", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
           RowBox[{"1752", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "-", 
           RowBox[{"2352", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"912", " ", 
            SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"816", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
           RowBox[{"528", " ", 
            SubscriptBox["\[Lambda]", "6"], " ", 
            SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
           RowBox[{"128", " ", 
            SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "76"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"80", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "6"]}], "-", 
                  RowBox[{"112", " ", 
                   SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                  RowBox[{"68", " ", 
                   SubscriptBox["\[Lambda]", "5"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "+", 
                  RowBox[{"44", " ", 
                   SubscriptBox["\[Lambda]", "6"], " ", 
                   SubscriptBox["\[Lambda]", "7"]}], "-", 
                  RowBox[{"16", " ", 
                   SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1280", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
                 RowBox[{"2544", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "6"]}], "-", 
                 RowBox[{"1344", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
                 RowBox[{"2176", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
                 RowBox[{"1752", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "-", 
                 RowBox[{"2352", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"912", " ", 
                  SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                  SubscriptBox["\[Lambda]", "7"]}], "+", 
                 RowBox[{"816", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
                 RowBox[{"528", " ", 
                  SubscriptBox["\[Lambda]", "6"], " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
                 RowBox[{"128", " ", 
                  SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}],
              ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
         RowBox[{"2544", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "6"]}], "-", 
         RowBox[{"1344", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
         RowBox[{"2176", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
         RowBox[{"1752", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"2352", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"912", " ", 
          SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"816", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
         RowBox[{"528", " ", 
          SubscriptBox["\[Lambda]", "6"], " ", 
          SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
         RowBox[{"128", " ", 
          SubsuperscriptBox["\[Lambda]", "7", "3"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "76"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"80", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "6"]}], "-", 
                RowBox[{"112", " ", 
                 SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
                RowBox[{"68", " ", 
                 SubscriptBox["\[Lambda]", "5"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "+", 
                RowBox[{"44", " ", 
                 SubscriptBox["\[Lambda]", "6"], " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "-", 
                RowBox[{"16", " ", 
                 SubsuperscriptBox["\[Lambda]", "7", "2"]}]}], ")"}], "3"]}], 
            "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1280", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
               RowBox[{"2544", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"1344", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
               RowBox[{"2176", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
               RowBox[{"1752", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "-", 
               RowBox[{"2352", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"912", " ", 
                SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
                SubscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"816", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "+", 
               RowBox[{"528", " ", 
                SubscriptBox["\[Lambda]", "6"], " ", 
                SubsuperscriptBox["\[Lambda]", "7", "2"]}], "-", 
               RowBox[{"128", " ", 
                SubsuperscriptBox["\[Lambda]", "7", "3"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e5neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e6neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e7neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e8neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e9neut", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e10neut", "=", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       SubscriptBox["\[Lambda]", "3"]}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e11neut", "=", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       SubscriptBox["\[Lambda]", "3"]}], ")"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e12neut", "=", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       SubscriptBox["\[Lambda]", "3"]}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13neut", "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "2"]}], "+", 
      SubscriptBox["\[Lambda]", "3"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e14neut", "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "2"]}], "+", 
      SubscriptBox["\[Lambda]", "3"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e15neut", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "3"]}], "-", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "2"], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Lambda]", "1"], " ", 
       SubscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "1"], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Lambda]", "2"], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["\[Lambda]", "4", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e16neut", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "3"]}], "+", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "1", "2"], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Lambda]", "1"], " ", 
       SubscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "1"], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Lambda]", "2"], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      SubsuperscriptBox["\[Lambda]", "3", "2"], "+", 
      RowBox[{"32", " ", 
       SubsuperscriptBox["\[Lambda]", "4", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e17neut", "=", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Lambda]", "5"]}]}], ";", "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"Appeared", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"e18neut", "=", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "5"]}]}], ";", "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"Appeared", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"e19neut", "=", 
    SubscriptBox["\[Lambda]", "7"]}], ";"}], "      ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e20neut", "=", 
    RowBox[{
     SubscriptBox["\[Lambda]", "7"], "-", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Lambda]", "8"]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "3", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e21neut", "=", 
    RowBox[{
     SubscriptBox["\[Lambda]", "7"], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Lambda]", "8"]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "3", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.650023662126527*^9, 3.650023684073414*^9}, {
  3.6500237203832006`*^9, 3.650023745887308*^9}, {3.6500842940924587`*^9, 
  3.65008432289001*^9}, {3.650084442677805*^9, 3.6500845439295588`*^9}, {
  3.650085121111895*^9, 3.6500852012191467`*^9}, {3.650085438155856*^9, 
  3.650085443227915*^9}, {3.650085983377018*^9, 3.650086138473371*^9}, {
  3.650086168586231*^9, 3.6500861913244267`*^9}, {3.650086365166033*^9, 
  3.650086492567762*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Remaining", " ", "8", " ", "eigenvalues", " ", "are", " ", "the", " ", 
   "solution", " ", "of", " ", "x", " ", "of", " ", "the", " ", "following", 
   " ", 
   RowBox[{"eqn", "."}]}], "*)"}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["The Equation:", "Section",
 CellChangeTimes->{{3.650085237412404*^9, 3.6500852460796633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Remaining", " ", "8", " ", "eigenvalues", " ", "are", " ", "the", " ", 
   "solution", " ", "of", " ", "x", " ", "of", " ", "the", " ", "following", 
   " ", 
   RowBox[{"eqn", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.650085408031403*^9, 3.6500854122727137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "8"], "+", 
    RowBox[{"40960", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"180224", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"917504", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"1703936", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"786432", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"90112", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"1376256", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"3407872", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"688128", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"2555904", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"114688", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"851968", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"106496", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"245760", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"229376", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"393216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"1310720", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"393216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"98304", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"983040", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
    RowBox[{"163840", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
    RowBox[{"20480", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"90112", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"458752", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"851968", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"393216", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"45056", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"688128", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"1703936", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"344064", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"1277952", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"57344", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"425984", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"491520", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"53248", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"122880", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"12288", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"114688", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"196608", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"655360", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"196608", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"49152", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"81920", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"163840", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"720896", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"3670016", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"6815744", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"3145728", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"360448", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"5505024", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"13631488", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"7864320", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"2752512", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"10223616", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"7864320", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"458752", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"3407872", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"3932160", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"425984", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"983040", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"917504", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"1572864", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"5242880", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"1179648", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"1572864", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"7864320", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"393216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"3932160", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
    RowBox[{"655360", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
    RowBox[{"81920", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"360448", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"1179648", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"1835008", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"3407872", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"1572864", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"180224", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"1179648", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"2752512", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"6815744", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"3932160", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"1376256", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"5111808", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"3932160", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"229376", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"1703936", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"212992", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"458752", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"1179648", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"786432", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"2621440", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"786432", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"3932160", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
    RowBox[{"196608", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"1966080", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{"327680", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "26"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "-", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Lambda]", "7"]}]}], ")"}]}], "+", 
    RowBox[{"15360", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"67584", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"344064", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"638976", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"33792", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"516096", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"1277952", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"737280", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"55296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"258048", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"958464", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"737280", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"43008", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"319488", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"368640", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"39936", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"92160", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"9216", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"86016", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"147456", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"491520", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"110592", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"147456", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"737280", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"36864", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"368640", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"61440", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"61440", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"270336", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"884736", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"1376256", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"2555904", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"1179648", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"135168", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"884736", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"2064384", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"5111808", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"2949120", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"1032192", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"3833856", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"2949120", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"172032", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"1277952", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"1474560", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"159744", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"368640", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"36864", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"344064", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"884736", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"442368", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"2949120", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"147456", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"1474560", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "+", 
    RowBox[{"245760", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "7"]}], "-", 
    RowBox[{"122880", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"196608", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"786432", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"393216", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"1179648", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"786432", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"98304", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"196608", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"491520", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"786432", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"3145728", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"1572864", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"393216", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"4718592", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"3145728", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"2359296", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"393216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"786432", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"884736", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"73728", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"442368", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"1179648", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"2359296", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"1179648", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"3538944", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"1769472", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{"44032", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"274432", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"114688", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1097728", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"245760", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"137216", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"114688", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1646592", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"491520", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"28672", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"823296", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"368640", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"137216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"122880", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"15360", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"235520", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"155648", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"630784", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"77824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"630784", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"157696", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"102400", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"655360", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"163840", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"2621440", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"327680", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"163840", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"3932160", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"40960", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1966080", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1474560", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"327680", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"61440", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"573440", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"327680", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"1638400", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"163840", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"1638400", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"409600", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"28672", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"212992", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"131072", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"851968", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"983040", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"106496", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"131072", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1277952", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1966080", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"32768", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"638976", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1474560", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"106496", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"61440", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"204800", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"32768", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"753664", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"16384", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"753664", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"188416", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"15360", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"393216", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"6144", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"49152", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"73728", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"9216", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"86016", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"49152", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"245760", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"24576", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"245760", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"61440", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"30720", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"196608", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"786432", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"1179648", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"12288", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"442368", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"98304", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"147456", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"18432", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"172032", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"98304", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"491520", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"49152", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"122880", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "7"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"122880", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"196608", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"491520", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"122880", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"147456", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"24576", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"245760", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"98304", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"983040", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"393216", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"983040", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"245760", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"49152", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"294912", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"294912", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"589824", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"589824", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "4"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubscriptBox["\[Lambda]", "10"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
    RowBox[{"3072", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"18432", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"12288", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"73728", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"9216", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"12288", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"110592", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"3072", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"55296", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"9216", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"6144", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"12288", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"6144", " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "5"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"6144", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"36864", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"24576", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"147456", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"18432", " ", 
     SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"24576", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"221184", " ", 
     SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"6144", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"110592", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"18432", " ", 
     SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
    RowBox[{"12288", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"24576", " ", 
     SubscriptBox["\[Lambda]", "2"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{"12288", " ", 
     SubscriptBox["\[Lambda]", "3"], " ", 
     SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
     SubscriptBox["\[Lambda]", "6"], " ", 
     SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"204", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"]}], "+", 
       RowBox[{"208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"80", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
       RowBox[{"104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"80", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"20", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
       RowBox[{"144", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"96", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"60", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"20", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"21", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "696"}], " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"]}], "-", 
       RowBox[{"1328", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
       RowBox[{"960", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"]}], "-", 
       RowBox[{"664", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"1440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"472", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
       RowBox[{"720", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
       RowBox[{"120", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
       RowBox[{"1312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"1088", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"544", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"3264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"3328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"1664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"1280", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"2304", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"1560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"720", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"360", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"80", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"576", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"96", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"256", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"128", " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"80", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"576", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"240", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"120", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"24", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"96", " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"64", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"640", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"332", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"232", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"116", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"168", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"33", " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1088", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"]}], "+", 
       RowBox[{"3328", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"]}], "-", 
       RowBox[{"7168", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"]}], "+", 
       RowBox[{"1024", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"]}], "+", 
       RowBox[{"1664", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"10752", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"2048", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
       RowBox[{"5376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
       RowBox[{"896", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
       RowBox[{"512", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"3072", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"3072", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"768", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"11136", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"21248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"30208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"10624", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"30208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"23040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"11520", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"20992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"17408", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"8704", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"12240", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"12480", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"4800", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"6240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"4800", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"1200", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"8640", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"1664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"768", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"2784", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"5312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"5760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2880", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"5248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"4352", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2176", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"3264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"3328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"1664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"1280", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2304", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"3328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"640", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"4608", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"3072", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"3328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"768", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"2784", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"5312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"5760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2880", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"5248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4352", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2176", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4160", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1600", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2080", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1600", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"400", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2880", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"320", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"80", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"576", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2496", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"576", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"9984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"384", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"4608", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"2304", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"3200", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"640", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"1660", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3344", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"912", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"912", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"228", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1424", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3088", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"2336", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1168", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"264", " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1776", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1504", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"752", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"480", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"96", " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"748", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"616", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"308", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"72", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"144", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"528", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"99", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "640"}], " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"]}], "-", 
       RowBox[{"2816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"]}], "+", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"]}], "-", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"]}], "-", 
       RowBox[{"1408", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"21504", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"2304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
       RowBox[{"10752", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
       RowBox[{"39936", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
       RowBox[{"1792", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
       RowBox[{"13312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"]}], "-", 
       RowBox[{"1664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"]}], "-", 
       RowBox[{"3840", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"]}], "-", 
       RowBox[{"384", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"]}], "+", 
       RowBox[{"3584", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"4608", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
       RowBox[{"17408", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"53248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"114688", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"26624", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"172032", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"86016", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"14336", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"8192", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"1024", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"41760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"79680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"113280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"57600", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"39840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"113280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"86400", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"28320", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"43200", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"7200", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"78720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"65280", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"32640", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"13056", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"13312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"5120", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"4352", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"13312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"28672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"43008", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"8192", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"21504", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"3584", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2048", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"256", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"11136", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"21248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"30208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"10624", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"30208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"23040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"11520", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"20992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"17408", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"8704", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"3328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"640", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"4608", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"22272", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"42496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"60416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"21248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"60416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"46080", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"15104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"23040", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"41984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"34816", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"17408", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"52224", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"20480", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"5120", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"26112", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"13312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"10240", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"4352", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"13312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"28672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"6656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"43008", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8192", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"21504", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"3584", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2048", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"256", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"13920", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"26560", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"37760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"19200", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"13280", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"37760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"28800", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"9440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"14400", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2400", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"26240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"21760", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"10880", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4896", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2496", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1920", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"3456", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2784", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"5312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7552", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"5760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1888", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2880", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"5248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4352", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2176", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"19584", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"19968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"9984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"13824", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"49920", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"25600", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"25600", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"12800", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"25600", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"6400", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"9216", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"9984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"36864", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"20480", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"10240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"26880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"23040", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"11520", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"3840", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"5376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"4608", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"2304", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"3376", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"12640", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7552", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"6320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"11328", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1840", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"5664", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"944", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"8256", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2688", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1344", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"16448", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"35200", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"17600", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1536", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"384", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"16192", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"3968", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1984", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"10368", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"23936", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"5376", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"5376", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1344", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"11968", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"10880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"8960", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"4480", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2048", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1024", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"4268", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"9680", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1584", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"4840", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1584", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"396", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4752", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1632", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1344", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"672", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"3264", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2688", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"1344", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"10912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1760", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1152", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"2304", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"5280", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"726", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"1188", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"594", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"216", " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"432", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"45056", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"229376", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"425984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"22528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"344064", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"851968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"172032", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"638976", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"28672", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"212992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"327680", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"40960", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"65280", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"199680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"460800", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"430080", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"99840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"460800", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"645120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"115200", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"322560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"92160", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"53760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"230400", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"368640", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"184320", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"184320", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"46080", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"44544", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"84992", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"120832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"42496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"120832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"92160", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"30208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"46080", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"83968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"69632", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"34816", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"106496", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"5632", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"86016", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"212992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"43008", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"159744", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"7168", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"17408", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"53248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"114688", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"26624", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"172032", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"86016", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"14336", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"8192", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"1024", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"22272", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"42496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"60416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"21248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"60416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"46080", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"15104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"23040", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"41984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"34816", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"17408", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"34816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"106496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"229376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"53248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"344064", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"65536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"172032", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"28672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"2048", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"178176", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"339968", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"483328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"169984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"483328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"368640", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"120832", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"184320", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"335872", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"278528", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"139264", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"89088", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"169984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"241664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"84992", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"241664", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"60416", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"92160", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"167936", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"139264", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"69632", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"106496", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"5632", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"86016", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"212992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"43008", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"159744", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7168", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"21760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"66560", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"153600", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"143360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"33280", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"153600", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"215040", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"40960", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"38400", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"107520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"17920", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"10240", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1280", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"76800", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16704", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"31872", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"45312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"23040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15936", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"45312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"34560", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"11328", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"17280", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2880", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"31488", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"26112", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"13056", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4352", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"13312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"28672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"6656", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"43008", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8192", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"21504", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"3584", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2048", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"256", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15360", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"66816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"127488", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"181248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"92160", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"63744", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"181248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"138240", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"45312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"69120", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"11520", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"125952", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"104448", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"52224", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"131072", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"65536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"131072", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"32768", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"59904", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"239616", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"30720", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"71680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"102400", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"51200", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"81920", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"32256", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"27648", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"13824", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"20480", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"10240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"129024", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"110592", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"55296", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"2432", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"57344", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7168", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"86016", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"43008", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"7168", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3072", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"384", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11776", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"10240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"26624", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"5120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6656", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"34688", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"136448", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"43520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"72704", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"68224", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"43520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"109056", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"10880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"54528", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"9088", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"93696", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"21504", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"10752", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"27808", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"60544", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"30272", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"28416", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"22912", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"95488", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"44032", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"47744", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"66048", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"640", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"33024", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"5504", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"69120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"9216", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4608", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"62080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"140800", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"23040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"70400", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"23040", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"5760", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"69120", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"12928", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"39424", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"41472", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"19712", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"41472", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"10368", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"9328", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"38368", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"18304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"19184", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"3520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"27456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"13728", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"2288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"27456", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4224", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"2112", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"9312", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"21120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"10560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3456", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"864", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"10368", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"18624", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"42240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6912", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"21120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6912", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1728", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"20736", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"46464", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"16896", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"16896", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"8448", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"16896", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4224", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"23808", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"3840", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"47616", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"26752", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
       RowBox[{"2816", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
       RowBox[{"1408", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"11520", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"23040", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
       RowBox[{"1760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"6336", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"2816", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"3168", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"2816", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"704", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"1056", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"1584", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"2592", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"1296", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"3168", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"5184", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"2592", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "38400"}], " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"168960", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"552960", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"860160", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"1597440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"737280", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"84480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"552960", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"1290240", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"3194880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"1843200", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"138240", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"645120", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"2396160", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"1843200", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"107520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"798720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"921600", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"99840", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"230400", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"23040", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"215040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"552960", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"368640", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"1228800", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"276480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"368640", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"1843200", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"92160", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"921600", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
       RowBox[{"153600", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
       RowBox[{"69632", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"212992", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"458752", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"65536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"106496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"688128", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"131072", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"344064", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"57344", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"32768", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"393216", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"45056", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"229376", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"425984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"22528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"344064", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"851968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"172032", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"638976", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"28672", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"212992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"327680", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"40960", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"34816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"106496", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"229376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"53248", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"344064", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"65536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"172032", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"28672", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2048", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"90112", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"458752", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"851968", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"393216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"45056", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"688128", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"1703936", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"344064", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"1277952", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"425984", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"114688", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"655360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"491520", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"278528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"851968", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"1966080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"1835008", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"262144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"425984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"1966080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"2752512", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"524288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"1376256", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"393216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"229376", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"131072", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"1572864", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"786432", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"786432", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"786432", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
       RowBox[{"139264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"425984", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"917504", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"131072", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"212992", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"983040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"1376256", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"262144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"688128", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"114688", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"65536", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"8192", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"786432", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"393216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"393216", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"393216", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "3"]}], "-", 
       RowBox[{"12800", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"56320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"286720", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"532480", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"245760", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"28160", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"430080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1064960", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"614400", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"46080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"215040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"798720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"614400", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"35840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"266240", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"307200", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"33280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"76800", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"71680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"409600", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"92160", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"614400", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"30720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"307200", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"51200", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"26112", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"79872", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"172032", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"39936", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"258048", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"46080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"129024", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"21504", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"92160", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"147456", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2560", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"57344", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"106496", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"49152", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"5632", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"86016", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"212992", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"43008", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"159744", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7168", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"6656", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"14336", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24576", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"10240", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"104448", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"319488", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"737280", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"688128", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"159744", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"737280", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"1032192", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"184320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"516096", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"86016", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"368640", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"589824", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"294912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"294912", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"102400", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"163840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"655360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"327680", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"81920", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"983040", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"655360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"491520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"81920", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"163840", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"294912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"294912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"32768", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"131072", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"65536", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"16384", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"196608", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"131072", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"16384", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"32768", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"4096", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"589824", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"589824", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1179648", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"1179648", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "+", 
       RowBox[{"294912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"122880", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"491520", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"737280", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"368640", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"61440", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"86016", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"122880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"24576", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"344064", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"491520", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"393216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"245760", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"393216", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"25600", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"157696", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"77824", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"630784", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"78848", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"77824", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"946176", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"19456", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"473088", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"147456", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"78848", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"49152", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"134144", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"94208", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"348160", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"47104", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"348160", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"87040", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"59264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"236288", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"58880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"121856", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"118144", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"58880", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"182784", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"14720", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"91392", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"15232", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"164352", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"33792", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"16896", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "5", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"17408", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"112640", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"450560", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"196608", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"56320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"20480", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"675840", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"393216", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"5120", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"337920", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"294912", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"56320", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"98304", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"99328", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"53248", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"290816", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"26624", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"290816", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"72704", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"135680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"558080", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"51200", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"266240", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"279040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"51200", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"399360", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"12800", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"199680", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"33280", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"399360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"61440", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"30720", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"34304", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"171008", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"133120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"45056", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"85504", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"133120", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"67584", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"33280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"33792", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"5632", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"141312", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "6", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"7040", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"45056", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"180224", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"67584", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"22528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"270336", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"135168", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"2816", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"135168", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"101376", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"22528", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"33792", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4224", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "4"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"39424", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"22528", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"112640", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11264", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"112640", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"28160", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"20352", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"83712", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"39936", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"41856", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"7680", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"59904", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"1920", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"29952", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"4992", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"59904", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"9216", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"4608", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"40704", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"167424", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"79872", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"83712", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"15360", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"119808", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"3840", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"59904", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"9984", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"119808", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"18432", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"9216", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"56320", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"22528", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"225280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"90112", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"225280", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"135168", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"56320", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"67584", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"11264", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"101376", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"36864", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"36864", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"18432", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"36864", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"9216", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"202752", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"73728", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
       RowBox[{"36864", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"73728", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"18432", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
       RowBox[{"33792", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"135168", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"135168", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"33792", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
       RowBox[{"58368", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"3072", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
       RowBox[{"116736", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Lambda]", "10"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "3"]}], "-", 
       RowBox[{"1408", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"8448", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"5632", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"33792", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"4224", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"5632", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"50688", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"1408", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"25344", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"4224", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"2816", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"5632", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"2816", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"3840", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"13824", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"6144", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"6912", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"6144", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"1536", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"2304", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"7680", " ", 
        SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"27648", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"12288", " ", 
        SubsuperscriptBox["\[Lambda]", "2", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
       RowBox[{"13824", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"12288", " ", 
        SubscriptBox["\[Lambda]", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"3072", " ", 
        SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}], "+", 
       RowBox[{"4608", " ", 
        SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubsuperscriptBox["\[Lambda]", "12", "4"]}]}], ")"}]}]}], "\[Equal]", 
   "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.650085328212741*^9, 3.65008533057402*^9}, {
  3.650085377539887*^9, 3.65008538422716*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Eigenvalues", " ", "from", " ", "singly", " ", "charged", " ", "2"}], "-", 
  
  RowBox[{"particle", " ", "scattering", " ", 
   RowBox[{"matrix", ":"}]}]}]], "Input",
 CellChangeTimes->{{3.650086577902151*^9, 3.650086577903569*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues from singly charged 2-particle scattering matrix:\
\>", "Section",
 CellChangeTimes->{3.650086589638858*^9}],

Cell[TextData[StyleBox["Total 40 eigenvalues among which 14 (e1sing - \
e14sing) are independent.",
 FontSize->18]], "Text",
 CellChangeTimes->{3.6500874687224293`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"e1sing", "-", 
    RowBox[{"e3sing", " ", "appeared", " ", "once"}]}], ",", 
   RowBox[{"e4sing", "-", 
    RowBox[{
    "e9sing", " ", "appeared", " ", "twice", " ", "and", " ", "four", " ", 
     "zero", " ", 
     RowBox[{"eigenvalues", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.650087376302412*^9, 3.6500873763029337`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e1sing", "=", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Lambda]", "1"]}], "+", 
        SubscriptBox["\[Lambda]", "5"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "1"], " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
           RowBox[{"144", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"144", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"48", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
           RowBox[{"16", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "1"], " ", 
                   SubscriptBox["\[Lambda]", "5"]}], "-", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
                 RowBox[{"144", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"144", " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"48", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
               "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
         RowBox[{"48", " ", 
          SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
         RowBox[{"16", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SubscriptBox["\[Lambda]", "1"], " ", 
                 SubscriptBox["\[Lambda]", "5"]}], "-", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "3"]}],
             "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
               RowBox[{"144", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
               RowBox[{"48", " ", 
                SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"144", " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
               RowBox[{"16", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2sing", "=", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Lambda]", "1"]}], "+", 
        SubscriptBox["\[Lambda]", "5"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "1"], " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
           RowBox[{"144", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"144", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"48", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
           RowBox[{"16", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "1"], " ", 
                   SubscriptBox["\[Lambda]", "5"]}], "-", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
                 RowBox[{"144", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"144", " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"48", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
               "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
         RowBox[{"48", " ", 
          SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
         RowBox[{"16", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SubscriptBox["\[Lambda]", "1"], " ", 
                 SubscriptBox["\[Lambda]", "5"]}], "-", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "3"]}],
             "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
               RowBox[{"144", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
               RowBox[{"48", " ", 
                SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"144", " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
               RowBox[{"16", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3sing", "=", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Lambda]", "1"]}], "+", 
        SubscriptBox["\[Lambda]", "5"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "1"], " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
           RowBox[{"144", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
           RowBox[{"48", " ", 
            SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"144", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            SubscriptBox["\[Lambda]", "5"]}], "-", 
           RowBox[{"48", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
           RowBox[{"16", " ", 
            SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "1"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"36", " ", 
            SubscriptBox["\[Lambda]", "5"], " ", 
            SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "1"], " ", 
                   SubscriptBox["\[Lambda]", "5"]}], "-", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
                "3"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
                 RowBox[{"144", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                 RowBox[{"48", " ", 
                  SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"144", " ", 
                  SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                  SubscriptBox["\[Lambda]", "5"]}], "-", 
                 RowBox[{"48", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
                 RowBox[{"36", " ", 
                  SubscriptBox["\[Lambda]", "5"], " ", 
                  SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
               "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "16"}], " ", 
          SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
         RowBox[{"144", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
         RowBox[{"48", " ", 
          SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
          SubscriptBox["\[Lambda]", "5"]}], "-", 
         RowBox[{"48", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
         RowBox[{"16", " ", 
          SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "1"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"36", " ", 
          SubscriptBox["\[Lambda]", "5"], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "1", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SubscriptBox["\[Lambda]", "1"], " ", 
                 SubscriptBox["\[Lambda]", "5"]}], "-", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["\[Lambda]", "5", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "3"]}],
             "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SubsuperscriptBox["\[Lambda]", "1", "3"]}], "+", 
               RowBox[{"144", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
               RowBox[{"48", " ", 
                SubsuperscriptBox["\[Lambda]", "1", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"144", " ", 
                SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
                SubscriptBox["\[Lambda]", "5"]}], "-", 
               RowBox[{"48", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "5", "2"]}], "+", 
               RowBox[{"16", " ", 
                SubsuperscriptBox["\[Lambda]", "5", "3"]}], "-", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "1"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}], "+", 
               RowBox[{"36", " ", 
                SubscriptBox["\[Lambda]", "5"], " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "2"]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4sing", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "3"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "192"}], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"28", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
           SubscriptBox["\[Lambda]", "12"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4096"}], " ", 
              SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
             RowBox[{"1024", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
             RowBox[{"368", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "-", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e5sing", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "3"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "192"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"28", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
           SubscriptBox["\[Lambda]", "12"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4096"}], " ", 
              SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
             RowBox[{"1024", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
             RowBox[{"368", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "-", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e6sing", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "3"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "192"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"28", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
           SubscriptBox["\[Lambda]", "12"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4096"}], " ", 
              SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
             RowBox[{"1024", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
             RowBox[{"368", " ", 
              SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
              SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"144", " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "-", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e7sing", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "12"]}], "3"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "192"}], " ", 
         SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
        RowBox[{"28", " ", 
         SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "144"}], " ", 
            SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
            SubscriptBox["\[Lambda]", "12"]}], "+", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4096"}], " ", 
               SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
              RowBox[{"1024", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
              RowBox[{"368", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "144"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e8sing", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "12"]}], "3"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "192"}], " ", 
           SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
          RowBox[{"28", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "144"}], " ", 
            SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
            SubscriptBox["\[Lambda]", "12"]}], "+", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4096"}], " ", 
               SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
              RowBox[{"1024", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
              RowBox[{"368", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "144"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e9sing", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "12"]}], "3"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "192"}], " ", 
           SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
          RowBox[{"28", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "144"}], " ", 
            SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
            SubscriptBox["\[Lambda]", "12"]}], "+", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4096"}], " ", 
               SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
              RowBox[{"1024", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
              RowBox[{"368", " ", 
               SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
               SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "144"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
          SubscriptBox["\[Lambda]", "12"]}], "+", 
         RowBox[{"10", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4096"}], " ", 
             SubsuperscriptBox["\[Lambda]", "10", "6"]}], "-", 
            RowBox[{"1024", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "2"]}], "-", 
            RowBox[{"368", " ", 
             SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "12", "4"]}], "-", 
            RowBox[{"9", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}]}]]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e10sing", "=", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "-", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "3", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e11sing", "=", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "1"], "+", 
       SubscriptBox["\[Lambda]", "4"]}], ")"}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "3", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e12sing", "=", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Lambda]", "5"]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "5", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e13sing", "=", 
    SubscriptBox["\[Lambda]", "7"]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "6", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e14sing", "=", 
    SubscriptBox["\[Lambda]", "12"]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "4", " ", "times"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Total", " ", "3"}], "+", 
     RowBox[{"(", 
      RowBox[{"6", "*", "2"}], ")"}], "+", "4", "+", "3", "+", "3", "+", "5", 
     "+", "6", "+", "4"}], "=", "40"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6500868401000423`*^9, 3.650086903264213*^9}, {
   3.650087014288756*^9, 3.65008705643616*^9}, {3.650087113863248*^9, 
   3.650087347465351*^9}, 3.65008816843963*^9, {3.650088672320949*^9, 
   3.650088674583922*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues from doubly charged 2-particle scattering matrix:\
\>", "Section",
 CellChangeTimes->{3.650087510668359*^9}],

Cell[TextData[StyleBox["Total 26 eigenvalues among which 16 (e1doub - \
e16doub) are independent.",
 FontSize->18]], "Text",
 CellChangeTimes->{3.650087522030942*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e1doub", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2doub", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3doub", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e4doub", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e5doub", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[Lambda]", "12"], "2"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
         RowBox[{"9", " ", 
          SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "54"}], " ", 
           SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2916", " ", 
             SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "48"}], " ", 
                 SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
              "3"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e6doub", "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["\[Lambda]", "12"], "2"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], " ", 
         SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SubsuperscriptBox["\[Lambda]", "12", "3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2916", " ", 
            SubsuperscriptBox["\[Lambda]", "12", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["\[Lambda]", "12", "2"]}]}], ")"}], 
             "3"]}]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]]}]]}]}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"e7doub", "=", 
   RowBox[{"4", " ", 
    SubscriptBox["\[Lambda]", "1"]}]}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"e8doub", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["\[Lambda]", "1"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Lambda]", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e9doub", "=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "5"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "6"]}]}], ")"}]}]}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"e10doub", "=", 
   SubscriptBox["\[Lambda]", "7"]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "3", " ", "times"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"e11doub", "=", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e12doub", "=", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e13doub", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "-", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e14doub", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "+", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e15doub", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "-", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e16doub", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "+", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Total", " ", 
      RowBox[{"(", 
       RowBox[{"7", "*", "2"}], ")"}]}], "+", "1", "+", "2", "+", "3", "+", 
     "6"}], "=", 
    RowBox[{"26", " ", 
     RowBox[{"eigenvalues", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.650087537577224*^9, 3.650087572499473*^9}, {
  3.650087604245265*^9, 3.6500876573738956`*^9}, {3.65008773094084*^9, 
  3.650087893934148*^9}, {3.650087940056326*^9, 3.6500879820284452`*^9}, {
  3.6500880126335077`*^9, 3.650088056375543*^9}, {3.650088112635621*^9, 
  3.6500881138133307`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues from triply charged 2-particle scattering matrix:\
\>", "Section",
 CellChangeTimes->{3.650088220088298*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e1trip", "=", 
    SubscriptBox["\[Lambda]", "12"]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Appeared", " ", "twice"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2trip", "=", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Lambda]", "5"]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Appeared", " ", "twice"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3trip", "=", 
   SubscriptBox["\[Lambda]", "7"]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Appeared", " ", "twice"}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Total", " ", 
      RowBox[{"(", 
       RowBox[{"3", "*", "2"}], ")"}]}], "+", "2"}], "=", 
    RowBox[{"8", " ", 
     RowBox[{"eigenvalues", ".", "Two"}], " ", "of", " ", "them", " ", "are", 
     " ", "zero"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.650088268217037*^9, 3.650088297068712*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues from quartically charged 2-particle scattering matrix:\
\>", "Section",
 CellChangeTimes->{{3.650088341480587*^9, 3.6500883477197723`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e1quart", "=", 
    RowBox[{"4", 
     SubscriptBox["\[Lambda]", "5"]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Appeared", " ", "twice"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2quart", "=", 
   SubscriptBox["\[Lambda]", "7"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Total", " ", "3", " ", "eigenvalues"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6500883578937073`*^9, 3.650088414490576*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Vacuum stability criteria of left-right model from copositivity
[Phys.Rev. D89 (2014) 9, 095008]\
\>", "Section",
 CellChangeTimes->{3.6500884761331167`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], ">", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Lambda]", "5"], ">", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Lambda]", "5"], "+", 
    SubscriptBox["\[Lambda]", "6"]}], ">", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"16", " ", 
     SubscriptBox["\[Lambda]", "1"], " ", 
     SubscriptBox["\[Lambda]", "5"]}], "-", 
    SubsuperscriptBox["\[Lambda]", "12", "2"]}], ">", "0"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.650088483571875*^9, 3.650088504778949*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{776, 689},
WindowMargins->{{Automatic, 2}, {3, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 150, 3, 128, "Title"],
Cell[732, 27, 338, 5, 106, "Text"],
Cell[CellGroupData[{
Cell[1095, 36, 198, 4, 79, "Section"],
Cell[1296, 42, 178, 3, 59, "Text"],
Cell[1477, 47, 48838, 1260, 2642, "Input"],
Cell[50318, 1309, 247, 6, 55, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[50602, 1320, 100, 1, 49, "Section"],
Cell[50705, 1323, 315, 7, 55, "Input"],
Cell[51023, 1332, 425369, 9186, 12616, "Input"],
Cell[476395, 10520, 271, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[476703, 10532, 130, 3, 82, "Section"],
Cell[476836, 10537, 168, 3, 35, "Text"],
Cell[477007, 10542, 391, 10, 55, "Input"],
Cell[477401, 10554, 42407, 1075, 2968, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[519845, 11634, 130, 3, 83, "Section"],
Cell[519978, 11639, 166, 3, 35, "Text"],
Cell[520147, 11644, 18639, 555, 1146, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[538823, 12204, 130, 3, 82, "Section"],
Cell[538956, 12209, 913, 28, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539906, 12242, 161, 3, 113, "Section"],
Cell[540070, 12247, 519, 14, 77, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[540626, 12266, 167, 4, 117, "Section"],
Cell[540796, 12272, 609, 20, 100, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> LRT_Pot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     77644,       2071]
NotebookOptionsPosition[     75274,       1993]
NotebookOutlinePosition[     75643,       2009]
CellTagsIndexPosition[     75600,       2006]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Construction of the 2 \[Rule] 2 Scattering Matrices:\
\>", "Title",
 CellChangeTimes->{{3.647160132462175*^9, 3.647160136350072*^9}, {
  3.6476852646703978`*^9, 3.647685294142473*^9}}],

Cell[TextData[{
 "In the following we describe the scalar potential for the LRSM. Later we \
construct the scattering matrices ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "-"}], TraditionalForm]]],
 "charged 2-particle states by properly specifying the basis.\n(Uncomment and \
run the command \[OpenCurlyDoubleQuote]Eigenvalues[X]\[CloseCurlyDoubleQuote] \
to obtain the eigenvalues of the matrix \[OpenCurlyQuote]X\[CloseCurlyQuote].)"
}], "Subtitle",
 CellChangeTimes->{{3.6471601504726753`*^9, 3.6471601534269238`*^9}, {
  3.647687931955858*^9, 3.6476879510602283`*^9}, {3.647687996743862*^9, 
  3.647688074415222*^9}, {3.6476881149638157`*^9, 3.6476882683318653`*^9}, {
  3.647688376021677*^9, 3.647688378824218*^9}, {3.647688431639681*^9, 
  3.647688443618084*^9}}],

Cell[CellGroupData[{

Cell["Defining the scalar potential", "Section",
 CellChangeTimes->{{3.64673243829817*^9, 3.646732448553507*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{
  3.624945453385586*^9, {3.624945483905531*^9, 3.62494565307365*^9}, {
   3.62494569269671*^9, 3.6249457348034983`*^9}, {3.624945962619141*^9, 
   3.624946137186301*^9}, 3.625381820055067*^9, 3.6253821702229548`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"(", 
         RowBox[{"\[Phi]10r", "+", 
          RowBox[{"I", "  ", "\[Phi]10i"}]}], ")"}]}], "\[Phi]1p"},
      {"\[Phi]2m", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"(", 
         RowBox[{"\[Phi]20r", "+", 
          RowBox[{"I", " ", "\[Phi]20i"}]}], ")"}]}]}
     }], ")"}]}], ";", 
  RowBox[{"\[CapitalDelta]R", "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["\[Delta]Rp", 
        SqrtBox["2"]], "\[Delta]Rpp"},
      {
       RowBox[{
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"(", 
         RowBox[{"\[Delta]R0r", "+", 
          RowBox[{"I", " ", "\[Delta]R0i"}]}], ")"}]}], 
       RowBox[{"-", 
        FractionBox["\[Delta]Rp", 
         SqrtBox["2"]]}]}
     }], ")"}]}], ";", 
  RowBox[{"\[CapitalDelta]L", "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox["\[Delta]Lp", 
        SqrtBox["2"]], "\[Delta]Lpp"},
      {
       RowBox[{
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"(", 
         RowBox[{"\[Delta]L0r", "+", 
          RowBox[{"I", " ", "\[Delta]L0i"}]}], ")"}]}], 
       RowBox[{"-", 
        FractionBox["\[Delta]Lp", 
         SqrtBox["2"]]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"(", GridBox[{
      {"0", 
       RowBox[{"-", "I"}]},
      {"I", "0"}
     }], ")"}]}], ";", 
  RowBox[{"\[Phi]t", " ", "=", " ", 
   RowBox[{"\[Sigma]", ".", "\[Phi]", ".", "\[Sigma]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V4", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], "]"}], 
       ")"}], "2"]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[Phi]t", ".", 
           RowBox[{"\[Phi]", "\[ConjugateTranspose]"}]}], "]"}], ")"}], "2"], 
       "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[Phi]t", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], 
          "]"}], ")"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Phi]t", ".", 
          RowBox[{"\[Phi]", "\[ConjugateTranspose]"}]}], "]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"\[Phi]t", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], 
         "]"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], "]"}],
         ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"\[Phi]t", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], 
           "]"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{"Tr", "[", 
           RowBox[{"\[Phi]t", ".", 
            RowBox[{"\[Phi]", "\[ConjugateTranspose]"}]}], "]"}], ")"}]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "5"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]L", ".", 
           RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]R", ".", 
           RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "6"], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]L", ".", "\[CapitalDelta]L"}], "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}], ".", 
           RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]R", ".", "\[CapitalDelta]R"}], "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}], ".", 
           RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalDelta]L", ".", 
         RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalDelta]R", ".", 
         RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}]}], 
      ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"\[CapitalDelta]L", ".", "\[CapitalDelta]L"}], "]"}], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}], ".", 
          RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}]}], 
       "+", " ", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}], ".", 
          RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
        RowBox[{"Tr", "[", 
         RowBox[{"\[CapitalDelta]R", ".", "\[CapitalDelta]R"}], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "9"], " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}], ".", 
         RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], "+", 
       
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}], ".", 
         RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "10"], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Lambda]", "11"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[Phi]t", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], 
          "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]R", ".", 
           RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]t"}], 
          "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]L", ".", 
           RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Lambda]", "10"], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Lambda]", "11"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{
           RowBox[{"\[Phi]t", "\[ConjugateTranspose]"}], ".", "\[Phi]"}], 
          "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]L", ".", 
           RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[Phi]t", ".", 
           RowBox[{"\[Phi]", "\[ConjugateTranspose]"}]}], "]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Tr", "[", 
          RowBox[{"\[CapitalDelta]R", ".", 
           RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["\[Lambda]", "12"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]", ".", 
         "\[CapitalDelta]L", ".", 
         RowBox[{"\[CapitalDelta]L", "\[ConjugateTranspose]"}]}], "]"}], "+", 
       
       RowBox[{"Tr", "[", 
        RowBox[{
         RowBox[{"\[Phi]", "\[ConjugateTranspose]"}], ".", "\[Phi]", ".", 
         "\[CapitalDelta]R", ".", 
         RowBox[{"\[CapitalDelta]R", "\[ConjugateTranspose]"}]}], "]"}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.62493785995096*^9, {3.6249381871679573`*^9, 3.624938237547306*^9}, {
   3.624938315966888*^9, 3.6249383609740763`*^9}, {3.624938440768881*^9, 
   3.624938449988202*^9}, {3.624938657311192*^9, 3.624938691407489*^9}, {
   3.62493881890339*^9, 3.624938833544961*^9}, {3.6249442031986637`*^9, 
   3.62494422677275*^9}, {3.625025713184482*^9, 3.62502578389541*^9}, {
   3.625381138138595*^9, 3.6253811466361713`*^9}, {3.625381245336931*^9, 
   3.625381272427622*^9}, {3.625381317806882*^9, 3.625381358824399*^9}, {
   3.6253814543756027`*^9, 3.625381472127645*^9}, {3.625381887475416*^9, 
   3.625381975049656*^9}, {3.6253820183355293`*^9, 3.625382060630657*^9}, {
   3.625382098356556*^9, 3.6253821018776093`*^9}, {3.625384284379999*^9, 
   3.6253842847626953`*^9}, {3.6500050559887953`*^9, 3.650005062140432*^9}, {
   3.650007484327449*^9, 3.650007531559538*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"replace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]10r", "]"}], "\[Rule]", " ", 
      "\[Phi]10r"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]10i", "]"}], "\[Rule]", " ", 
      "\[Phi]10i"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]20r", "]"}], "\[Rule]", " ", 
      "\[Phi]20r"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]20i", "]"}], "\[Rule]", " ", 
      "\[Phi]20i"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]1p", "]"}], "\[Rule]", " ", 
      "\[Phi]1m"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Phi]2m", "]"}], "\[Rule]", " ", 
      "\[Phi]2p"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]R0r", "]"}], "\[Rule]", " ", 
      "\[Delta]R0r"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]R0i", "]"}], "\[Rule]", " ", 
      "\[Delta]R0i"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]Rp", "]"}], "\[Rule]", " ", 
      "\[Delta]Rm"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]Rpp", "]"}], "\[Rule]", " ", 
      "\[Delta]Rmm"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]L0r", "]"}], "\[Rule]", " ", 
      "\[Delta]L0r"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]L0i", "]"}], "\[Rule]", " ", 
      "\[Delta]L0i"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]Lp", "]"}], "\[Rule]", " ", 
      "\[Delta]Lm"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Delta]Lpp", "]"}], "\[Rule]", " ", 
      "\[Delta]Lmm"}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{"I", " ", "\[Phi]10i"}], "+", "\[Phi]10r"}], "]"}], "\[Rule]",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "I"}], " ", "\[Phi]10i"}], "+", "\[Phi]10r"}], 
       "}"}]}], ",", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{"I", " ", "\[Phi]20i"}], "+", "\[Phi]20r"}], "]"}], "\[Rule]",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "I"}], " ", "\[Phi]20i"}], "+", "\[Phi]20r"}], 
       "}"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.625381826824295*^9, 3.625382143954303*^9, {3.625384131181612*^9, 
   3.6253842170594893`*^9}, {3.625384266883769*^9, 3.62538433162253*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Potential", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
    "fields"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vtot", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V4", "/.", "replace"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.624938452552383*^9, 3.6249384536619*^9}, 
   3.624938503442247*^9, {3.624938586872738*^9, 3.624938599381769*^9}, {
   3.624938838498271*^9, 3.624938843924429*^9}, 3.624944185083953*^9, {
   3.6249456631643744`*^9, 3.6249456775097303`*^9}, {3.6249470851425743`*^9, 
   3.624947085764843*^9}, 3.6249477985945673`*^9, {3.624947988689686*^9, 
   3.624947994594006*^9}, 3.624948265444355*^9, 3.6249642355606537`*^9, {
   3.6253819612618017`*^9, 3.6253819627374353`*^9}, 3.625382115898*^9, 
   3.625384100680393*^9, 3.6253843276995573`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Construction of scattering amplitude matrix\
\>", "Section",
 CellChangeTimes->{{3.64673255876761*^9, 3.646732567550119*^9}}],

Cell[CellGroupData[{

Cell["\<\
For neutral two-particle states\
\>", "Subsection",
 CellChangeTimes->{{3.646732637789917*^9, 3.646732644275962*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NCColumn", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]1p", " ", "\[Phi]1m"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Phi]2m"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Rm"}], " ", ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "4"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2p", " ", "\[Phi]1m"}], ",", " ", 
     RowBox[{"\[Phi]2p", " ", "\[Phi]2m"}], ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Rm"}], " ", ",", " ", 
     RowBox[{"\[Phi]2p", "  ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "8"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rp", " ", "\[Phi]1m"}], ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Phi]2m"}], ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Rm"}], ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Lm"}], 
     RowBox[{"(*", 
      RowBox[{"4", ",", "12"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]1m"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]2m"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]Rm"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]Lm"}], 
     RowBox[{"(*", 
      RowBox[{"4", ",", "16"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]10i"}], " ", ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]L0i"}], "  ", 
     RowBox[{"(*", 
      RowBox[{"8", ",", "24"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]L0r"}], " ", ",", 
     RowBox[{"\[Phi]10i", "  ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"7", ",", "31"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]20r", "  ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]20r", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]20r", " ", "\[Delta]L0i"}], "  ", 
     RowBox[{"(*", 
      RowBox[{"6", ",", "37"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]20i", "  ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]L0r"}], "  ", ",", 
     RowBox[{"\[Phi]20i", "  ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"5", ",", "42"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R0r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Delta]R0r", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Delta]R0r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]R0r", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "46"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R0i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Delta]R0i", " ", "\[Delta]L0r"}], "  ", ",", 
     RowBox[{"\[Delta]R0i", "  ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"3", ",", "49"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]L0r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]L0r", "  ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"2", ",", "51"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]L0i", " ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"1", ",", "52"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]Rmm"}], " ", ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]Lmm"}], " ", 
     RowBox[{"(*", 
      RowBox[{"2", ",", "54"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lpp", "  ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]Lmm"}]}], " ", 
    RowBox[{"(*", 
     RowBox[{"2", ",", "56"}], "*)"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCRow", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]1m", " ", "\[Phi]1p"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Phi]2p"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Rp"}], " ", ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "4"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2m", " ", "\[Phi]1p"}], ",", " ", 
     RowBox[{"\[Phi]2m", " ", "\[Phi]2p"}], ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Rp"}], " ", ",", " ", 
     RowBox[{"\[Phi]2m", "  ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "8"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rm", " ", "\[Phi]1p"}], ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Phi]2p"}], ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Rp"}], ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Lp"}], 
     RowBox[{"(*", 
      RowBox[{"4", ",", "12"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]1p"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]2p"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]Rp"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]Lp"}], 
     RowBox[{"(*", 
      RowBox[{"4", ",", "16"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]10i"}], " ", ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Phi]10r", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]10r", "  ", "\[Delta]L0i"}], "  ", 
     RowBox[{"(*", 
      RowBox[{"8", ",", "24"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]10i", " ", "\[Delta]L0r"}], " ", ",", 
     RowBox[{"\[Phi]10i", "  ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"7", ",", "31"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]20r", "  ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]20r", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]20r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]20r", " ", "\[Delta]L0i"}], "  ", 
     RowBox[{"(*", 
      RowBox[{"6", ",", "37"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]20i", "  ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Phi]20i", " ", "\[Delta]L0r"}], "  ", ",", 
     RowBox[{"\[Phi]20i", "  ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"5", ",", "42"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R0r", "  ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Delta]R0r", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Delta]R0r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]R0r", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "46"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]R0i", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Delta]R0i", " ", "\[Delta]L0r"}], "  ", ",", 
     RowBox[{"\[Delta]R0i", "  ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"3", ",", "49"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]L0r", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]L0r", "  ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"2", ",", "51"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]L0i", " ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"1", ",", "52"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]Rpp"}], " ", ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]Lpp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"2", ",", "54"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lmm", "  ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]Lpp"}]}], " ", 
    RowBox[{"(*", 
     RowBox[{"2", ",", "56"}], "*)"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.625026508262467*^9, 3.625026514797493*^9}, {
  3.625026552126861*^9, 3.625026572428482*^9}, {3.625026614051675*^9, 
  3.6250266358900623`*^9}, {3.6250271788621187`*^9, 3.6250271838153563`*^9}, {
  3.625027232838497*^9, 3.625027244047567*^9}, {3.625027338675435*^9, 
  3.6250275226046124`*^9}, {3.6250276731187267`*^9, 3.6250278281268463`*^9}, {
  3.625027869509758*^9, 3.625028005141*^9}, {3.6250280519404097`*^9, 
  3.625028376894545*^9}, {3.625028845397841*^9, 3.6250289898709593`*^9}, {
  3.6250302753908997`*^9, 3.6250303928949213`*^9}, {3.625030440624917*^9, 
  3.625030457632021*^9}, {3.625386868414701*^9, 3.625386998874558*^9}, {
  3.625387033005525*^9, 3.625387041438146*^9}}],

Cell[TextData[StyleBox["The symmetry factor is introduced to avoid double \
counting:",
 FontFamily->"Century Schoolbook L",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.64673309913967*^9, 3.646733143190522*^9}, {
  3.646733796430622*^9, 3.64673379918636*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NCfacList", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FactorList", "[", 
    RowBox[{
     RowBox[{"NCColumn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"NCRow", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCSymFac", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"NCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"Factorial", "[", "4", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"NCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"NCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"NCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}]}], ",", 
         
         RowBox[{"Return", "[", "4", "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Factorial", "[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"NCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "4"}], ",", 
       RowBox[{"Return", "[", "2", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"NCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Return", "[", "1", "]"}]}], "]"}]}], ")"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.62599591472337*^9, 3.625995941329678*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NCcoeff", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Vtot", ",", 
     RowBox[{
      RowBox[{"NCColumn", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"NCRow", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCMatFunc", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"NCSymFac", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"NCcoeff", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.625030768050179*^9, 3.625030788948703*^9}, {
  3.625995958125216*^9, 3.625995963843574*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "=", "1"}], ";", 
     RowBox[{"NCklist", "=", 
      RowBox[{"{", "}"}]}]}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", "56"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"j", "=", "1"}], ";", 
        RowBox[{"NCjlist", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"j", "\[LessEqual]", " ", "56"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"NCjlist", ",", 
         RowBox[{"{", 
          RowBox[{"NCMatFunc", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"NCklist", ",", 
       RowBox[{"Flatten", "[", "NCjlist", "]"}]}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"NCklist", "//", "MatrixForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Eigenvalues", "[", "NCklist", "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.625030824277026*^9, 3.6250308528328447`*^9}, 
   3.625030919676916*^9, 3.625032444866844*^9, {3.625385845687079*^9, 
   3.6253858586963873`*^9}, {3.625386288781823*^9, 3.6253862954007263`*^9}, 
   3.625387101315715*^9, {3.625391021608872*^9, 3.6253910237651367`*^9}, 
   3.625393599831352*^9, {3.625573955591608*^9, 3.625573963612005*^9}, {
   3.641281974224372*^9, 3.641281977924307*^9}, 3.6412840334360437`*^9, {
   3.6467323835916224`*^9, 3.646732385515461*^9}, {3.646732654302032*^9, 
   3.646732670480422*^9}, {3.646733325374222*^9, 3.6467333283842382`*^9}, {
   3.650007654590159*^9, 3.65000768061429*^9}, {3.650086707249292*^9, 
   3.650086709373098*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
For singly charged two-particle states\
\>", "Subsection",
 CellChangeTimes->{{3.646732588285619*^9, 3.646732605014225*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CCColumn", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]1p", " ", "\[Phi]10r"}], " ", ",", 
     RowBox[{"\[Phi]1p", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]L0i"}], 
     RowBox[{"(*", 
      RowBox[{"8", ",", "8"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2p", "  ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Phi]2p", "  ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]2p", "  ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]2p", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]2p", "  ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Phi]2p", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]2p", "  ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"8", ",", "16"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rp", " ", "\[Phi]10r"}], " ", ",", " ", 
     RowBox[{"\[Delta]Rp", "  ", "\[Phi]10i"}], ",", " ", 
     RowBox[{"\[Delta]Rp", "  ", "\[Phi]20r"}], ",", " ", 
     RowBox[{"\[Delta]Rp", "  ", "\[Phi]20i"}], ",", " ", 
     RowBox[{"\[Delta]Rp", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]L0i"}], "  ", ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]R0r"}], " ", ",", " ", 
     RowBox[{"\[Delta]Rp", "  ", "\[Delta]R0i"}], 
     RowBox[{"(*", 
      RowBox[{"8", ",", "24"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]R0r"}], "  ", ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"8", ",", "32"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Lmm"}], 
     RowBox[{"(*", 
      RowBox[{"2", ",", "34"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Lmm"}], 
     RowBox[{"(*", 
      RowBox[{"2", ",", "36"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Lmm"}], 
     RowBox[{"(*", 
      RowBox[{"2", ",", "38"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]Lmm"}]}], 
    RowBox[{"(*", 
     RowBox[{"2", ",", "40"}], "*)"}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CCRow", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]1m", " ", "\[Phi]10r"}], " ", ",", 
     RowBox[{"\[Phi]1m", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]R0r"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]L0i"}], 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2m", "  ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Phi]2m", "  ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Phi]2m", "  ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Phi]2m", " ", "\[Phi]20i"}], " ", ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Phi]2m", "  ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Phi]2m", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Phi]2m", "  ", "\[Delta]L0i"}], 
     RowBox[{"(*", "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rm", " ", "\[Phi]10r"}], " ", ",", " ", 
     RowBox[{"\[Delta]Rm", "  ", "\[Phi]10i"}], ",", " ", 
     RowBox[{"\[Delta]Rm", "  ", "\[Phi]20r"}], ",", " ", 
     RowBox[{"\[Delta]Rm", "  ", "\[Phi]20i"}], ",", " ", 
     RowBox[{"\[Delta]Rm", "  ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]L0i"}], ",", " ", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]R0r"}], " ", ",", " ", 
     RowBox[{"\[Delta]Rm", "  ", "\[Delta]R0i"}], 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]10r"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]20r"}], " ", ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]R0r"}], "  ", ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]R0i"}], " ", ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Lpp"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Lpp"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Lpp"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]Lpp"}]}], " ", 
    RowBox[{"(*", "*)"}], "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.624964256371526*^9, 3.62496434337986*^9}, {
   3.624964382139826*^9, 3.624964718362475*^9}, {3.624964763425961*^9, 
   3.624964890717886*^9}, {3.625025911801565*^9, 3.62502593689275*^9}, {
   3.625025997969008*^9, 3.625026031108027*^9}, {3.625203985023954*^9, 
   3.625204148030219*^9}, {3.625381520326851*^9, 3.6253815427311697`*^9}, {
   3.641276711642878*^9, 3.641276834273473*^9}, {3.641276968647403*^9, 
   3.6412769707211237`*^9}, {3.6412774304943447`*^9, 3.641277525320794*^9}, {
   3.6412775887788553`*^9, 3.6412776075723133`*^9}, {3.641277689443265*^9, 
   3.641277728438135*^9}, {3.641277934651305*^9, 3.641277957667345*^9}, {
   3.641278011881558*^9, 3.6412780202451277`*^9}, {3.646732408239533*^9, 
   3.646732410274272*^9}, 3.646732456721321*^9, {3.6467328968547173`*^9, 
   3.6467329298231907`*^9}}],

Cell[TextData[StyleBox["Symmetry factor:",
 FontFamily->"Century Schoolbook L",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.64673309913967*^9, 3.646733143190522*^9}, {
  3.646733192950173*^9, 3.646733197225174*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CCfacList", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FactorList", "[", 
    RowBox[{
     RowBox[{"CCColumn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"CCRow", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCSymFac", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"Factorial", "[", "4", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"CCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"CCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}]}], ",", 
         
         RowBox[{"Return", "[", "4", "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Factorial", "[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "4"}], ",", 
       RowBox[{"Return", "[", "2", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"CCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Return", "[", "1", "]"}]}], "]"}]}], ")"}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CCcoeff", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Vtot", ",", 
     RowBox[{
      RowBox[{"CCColumn", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"CCRow", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CCMatFunc", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CCSymFac", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"CCcoeff", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.62503061507253*^9, 3.6250306796187162`*^9}, {
  3.62599589129111*^9, 3.625995893656567*^9}, {3.625995971229499*^9, 
  3.625995971393577*^9}}],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "1"}], ";", 
    RowBox[{"CCklist", "=", 
     RowBox[{"{", "}"}]}]}], ",", 
   RowBox[{"i", "\[LessEqual]", " ", "40"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "=", "1"}], ";", 
       RowBox[{"CCjlist", "=", 
        RowBox[{"{", "}"}]}]}], ",", 
      RowBox[{"j", "\[LessEqual]", " ", "40"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"CCjlist", ",", 
        RowBox[{"{", 
         RowBox[{"CCMatFunc", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "}"}]}], "]"}]}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"CCklist", ",", 
      RowBox[{"Flatten", "[", "CCjlist", "]"}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"CCklist", "//", "MatrixForm"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.625030698150565*^9, 3.625030724636009*^9}, {
   3.625030795445409*^9, 3.6250308127567997`*^9}, 3.625031269924156*^9, 
   3.625204154659724*^9, 3.625204189216337*^9, 3.6253814874966373`*^9, 
   3.625385566439993*^9, {3.625386451659375*^9, 3.6253864581052732`*^9}, 
   3.625462302888133*^9, {3.6412815002263927`*^9, 3.641281502913127*^9}, {
   3.6467333121011457`*^9, 3.646733317482472*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eigenvalues", "[", "CCklist", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.625381572189393*^9, 3.6253815829253817`*^9}, {
  3.641281636536292*^9, 3.6412816473646297`*^9}, {3.646733305481444*^9, 
  3.64673330777874*^9}, {3.650086734737048*^9, 3.650086737624288*^9}, {
  3.6500876665639143`*^9, 3.650087668564353*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["For doubly charged two-particle states", "Subsection",
 CellChangeTimes->{{3.646732637789917*^9, 3.646732666399375*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Eigenvalues", "[", "NCklist", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.625393605114114*^9, 3.6253936214665194`*^9}, {
  3.641281666663662*^9, 3.641281683758894*^9}, {3.646732379883938*^9, 
  3.646732381584969*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DCColumn", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]1p", " ", "\[Phi]1p"}], ",", " ", 
     RowBox[{"\[Phi]1p", "  ", "\[Phi]2p"}], ",", " ", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Rp"}], " ", ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"4", ",", "4"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2p", "  ", "\[Phi]2p"}], ",", " ", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Rp"}], " ", ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"3", ",", "7"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Rp"}], " ", ",", 
     RowBox[{"\[Delta]Rp", " ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"2", ",", "9"}], "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lp", " ", "\[Delta]Lp"}], " ", 
     RowBox[{"(*", 
      RowBox[{"1", ",", "10"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rpp", " ", "\[Phi]10r"}], ",", " ", 
     RowBox[{"\[Delta]Rpp", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", 
      RowBox[{"8", ",", "18"}], "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lpp", " ", "\[Phi]10r"}], ",", " ", 
     RowBox[{"\[Delta]Lpp", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]L0i"}]}], 
    RowBox[{"(*", 
     RowBox[{"8", ",", "26"}], "*)"}], " ", "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DCRow", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]1m", " ", "\[Phi]1m"}], ",", " ", 
     RowBox[{"\[Phi]1m", "  ", "\[Phi]2m"}], ",", " ", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Rm"}], " ", ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Phi]2m", "  ", "\[Phi]2m"}], ",", " ", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Rm"}], " ", ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Rm"}], " ", ",", 
     RowBox[{"\[Delta]Rm", " ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", "*)"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lm", " ", "\[Delta]Lm"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Rmm", " ", "\[Phi]10r"}], ",", " ", 
     RowBox[{"\[Delta]Rmm", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]L0i"}], " ", 
     RowBox[{"(*", "*)"}], ",", "\[IndentingNewLine]", 
     RowBox[{"\[Delta]Lmm", " ", "\[Phi]10r"}], ",", " ", 
     RowBox[{"\[Delta]Lmm", " ", "\[Phi]10i"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Phi]20r"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Phi]20i"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]R0r"}], " ", ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]R0i"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]L0r"}], ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]L0i"}]}], 
    RowBox[{"(*", "*)"}], "\[IndentingNewLine]", " ", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.625375932866754*^9, 3.6253759488934517`*^9}, {
  3.625376121841015*^9, 3.6253764902443953`*^9}, {3.6253765722282248`*^9, 
  3.625376677429343*^9}, {3.6409324850034037`*^9, 3.6409324885524607`*^9}, {
  3.641267268558237*^9, 3.641267278774843*^9}, {3.64126735659276*^9, 
  3.641267426336398*^9}, {3.641267458242743*^9, 3.6412674939049053`*^9}, {
  3.6412675349287357`*^9, 3.641267641399249*^9}, {3.646732396245013*^9, 
  3.646732396930944*^9}, {3.646732935227704*^9, 3.6467330281341887`*^9}}],

Cell[TextData[StyleBox["Symmetry factor:",
 FontFamily->"Century Schoolbook L",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.64673309913967*^9, 3.646733143190522*^9}, {
  3.646733192950173*^9, 3.646733197225174*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DCfacList", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FactorList", "[", 
    RowBox[{
     RowBox[{"DCColumn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"DCRow", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DCSymFac", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"DCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"Factorial", "[", "4", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"DCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"DCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"DCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}]}], ",", 
         
         RowBox[{"Return", "[", "4", "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Factorial", "[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"DCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "4"}], ",", 
       RowBox[{"Return", "[", "2", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"DCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Return", "[", "1", "]"}]}], "]"}]}], ")"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6259961293954983`*^9, 3.625996151253983*^9}, {
  3.626001608746817*^9, 3.626001631940112*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DCcoeff", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Vtot", ",", 
     RowBox[{
      RowBox[{"DCColumn", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"DCRow", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DCMatFunc", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DCSymFac", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"DCcoeff", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6253767010021677`*^9, 3.6253767106232777`*^9}, {
  3.626001638363268*^9, 3.6260016440027237`*^9}}],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "1"}], ";", 
    RowBox[{"DCklist", "=", 
     RowBox[{"{", "}"}]}]}], ",", 
   RowBox[{"i", "\[LessEqual]", " ", "26"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "=", "1"}], ";", 
       RowBox[{"DCjlist", "=", 
        RowBox[{"{", "}"}]}]}], ",", 
      RowBox[{"j", "\[LessEqual]", " ", "26"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"DCjlist", ",", 
        RowBox[{"{", 
         RowBox[{"DCMatFunc", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "}"}]}], "]"}]}], "]"}], ";", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"DCklist", ",", 
      RowBox[{"Flatten", "[", "DCjlist", "]"}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DCklist", "//", "MatrixForm"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.625376719905736*^9, 3.625376749033648*^9}, 
   3.625386887808083*^9, {3.6254623377851143`*^9, 3.625462341705624*^9}, {
   3.626005049260454*^9, 3.626005066593066*^9}, {3.641267647789064*^9, 
   3.641267655810934*^9}, 3.641281893203734*^9, 3.641281925809621*^9, {
   3.64673234512808*^9, 3.646732347401011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "DCklist", "]"}]], "Input",
 CellChangeTimes->{{3.625461947417639*^9, 3.625461955570449*^9}, {
  3.641281947390527*^9, 3.641281955503751*^9}, {3.646732359275313*^9, 
  3.646732361347444*^9}, {3.6500876891133623`*^9, 3.650087691233367*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "2"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "2"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "1"}], "]"}], 
   ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "1"}], "]"}], 
   ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "2"}], "]"}], 
   ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "2"}], "]"}], 
   ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "3"}], "]"}], 
   ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "3"]}], "-", 
       RowBox[{"8", " ", "#1", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Lambda]", "10", "2"], " ", 
        SubscriptBox["\[Lambda]", "12"]}], "+", 
       SubsuperscriptBox["\[Lambda]", "12", "3"]}], "&"}], ",", "3"}], "]"}], 
   ",", 
   RowBox[{"4", " ", 
    SubscriptBox["\[Lambda]", "1"]}], ",", 
   RowBox[{"4", " ", 
    SubscriptBox["\[Lambda]", "1"]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SubscriptBox["\[Lambda]", "1"]}], "+", 
      RowBox[{"16", " ", 
       SubscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "5"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "6"]}]}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Lambda]", "5"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Lambda]", "6"]}]}], ")"}]}], ",", 
   SubscriptBox["\[Lambda]", "7"], ",", 
   SubscriptBox["\[Lambda]", "7"], ",", 
   SubscriptBox["\[Lambda]", "7"], ",", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Lambda]", "7"], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "-", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "+", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "-", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "-", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SubscriptBox["\[Lambda]", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["\[Lambda]", "8"]}], "+", 
    SqrtBox[
     RowBox[{
      SubsuperscriptBox["\[Lambda]", "5", "2"], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "6", "2"]}], "+", 
      RowBox[{"32", " ", 
       SubscriptBox["\[Lambda]", "6"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"16", " ", 
       SubsuperscriptBox["\[Lambda]", "8", "2"]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.65008770447337*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
For triply charged two-particle states\
\>", "Subsection",
 CellChangeTimes->{{3.646732637789917*^9, 3.646732644275962*^9}, {
  3.646732680434767*^9, 3.646732683263143*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCColumn", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"\[Phi]1p", "  ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Phi]1p", " ", "\[Delta]Lpp"}], " ", ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Rpp"}], " ", ",", 
     RowBox[{"\[Phi]2p", " ", "\[Delta]Lpp"}], ",", 
     RowBox[{"\[Delta]Rp", "  ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Rp", "  ", "\[Delta]Lpp"}], ",", 
     RowBox[{"\[Delta]Lp", "  ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Lp", "  ", "\[Delta]Lpp"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TCRow", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"\[Phi]1m", "  ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Phi]1m", " ", "\[Delta]Lmm"}], " ", ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Rmm"}], " ", ",", 
     RowBox[{"\[Phi]2m", " ", "\[Delta]Lmm"}], ",", 
     RowBox[{"\[Delta]Rm", "  ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Rm", "  ", "\[Delta]Lmm"}], ",", 
     RowBox[{"\[Delta]Lm", "  ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Lm", "  ", "\[Delta]Lmm"}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.625377562538561*^9, 3.625377607748672*^9}, {
  3.625377648757433*^9, 3.625377776602725*^9}, {3.6253802946067142`*^9, 
  3.625380299378381*^9}}],

Cell[TextData[StyleBox["Symmetry factor:",
 FontFamily->"Century Schoolbook L",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.64673309913967*^9, 3.646733143190522*^9}, {
  3.646733192950173*^9, 3.646733197225174*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TCfacList", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FactorList", "[", 
    RowBox[{
     RowBox[{"TCColumn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"TCRow", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TCSymFac", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"TCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"Factorial", "[", "4", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"TCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"TCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"TCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}]}], ",", 
         
         RowBox[{"Return", "[", "4", "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Factorial", "[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"TCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "4"}], ",", 
       RowBox[{"Return", "[", "2", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"TCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Return", "[", "1", "]"}]}], "]"}]}], ")"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.626005080654553*^9, 3.626005102915707*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TCcoeff", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Vtot", ",", 
     RowBox[{
      RowBox[{"TCColumn", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"TCRow", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TCMatFunc", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"TCSymFac", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"TCcoeff", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6253767010021677`*^9, 3.6253767106232777`*^9}, {
  3.625377788829822*^9, 3.625377799427751*^9}, {3.626005110509961*^9, 
  3.6260051155447693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "=", "1"}], ";", 
     RowBox[{"TCklist", "=", 
      RowBox[{"{", "}"}]}]}], ",", 
    RowBox[{"i", "\[LessEqual]", "8"}], " ", ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"j", "=", "1"}], ";", 
        RowBox[{"TCjlist", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"j", "\[LessEqual]", " ", "8"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"TCjlist", ",", 
         RowBox[{"{", 
          RowBox[{"TCMatFunc", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"TCklist", ",", 
       RowBox[{"Flatten", "[", "TCjlist", "]"}]}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"TCklist", "//", "MatrixForm"}], "*)"}]}], "\n", 
 RowBox[{"Eigenvalues", "[", "TCklist", "]"}]}], "Input",
 CellChangeTimes->{{3.625376719905736*^9, 3.625376749033648*^9}, {
  3.625377803103827*^9, 3.625377805957849*^9}, {3.625378285737775*^9, 
  3.625378306770501*^9}, {3.625379698612117*^9, 3.6253797192456007`*^9}, {
  3.646732365564242*^9, 3.646732367620366*^9}, {3.646733289563465*^9, 
  3.646733292886183*^9}, {3.6500882373757563`*^9, 3.650088240417582*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"2", " ", 
    SubscriptBox["\[Lambda]", "5"]}], ",", 
   RowBox[{"2", " ", 
    SubscriptBox["\[Lambda]", "5"]}], ",", 
   SubscriptBox["\[Lambda]", "7"], ",", 
   SubscriptBox["\[Lambda]", "7"], ",", 
   SubscriptBox["\[Lambda]", "12"], ",", 
   SubscriptBox["\[Lambda]", "12"]}], "}"}]], "Output",
 CellChangeTimes->{3.650088244487213*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
For quartically charged two-particle states\
\>", "Subsection",
 CellChangeTimes->{{3.646732637789917*^9, 3.646732644275962*^9}, {
  3.64673268988404*^9, 3.646732707761303*^9}, {3.646732779528221*^9, 
  3.646732785141951*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCColumn", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]Rpp"}], ",", 
     RowBox[{"\[Delta]Rpp", " ", "\[Delta]Lpp"}], " ", ",", 
     RowBox[{"\[Delta]Lpp", " ", "\[Delta]Lpp"}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QCRow", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]Rmm"}], ",", 
     RowBox[{"\[Delta]Rmm", " ", "\[Delta]Lmm"}], " ", ",", 
     RowBox[{"\[Delta]Lmm", " ", "\[Delta]Lmm"}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6430043773420973`*^9, 3.6430044891201677`*^9}, {
  3.6467332227871313`*^9, 3.646733264498859*^9}}],

Cell[TextData[StyleBox["Symmetry factor:",
 FontFamily->"Century Schoolbook L",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.64673309913967*^9, 3.646733143190522*^9}, {
  3.646733192950173*^9, 3.646733197225174*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QCfacList", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"FactorList", "[", 
    RowBox[{
     RowBox[{"QCColumn", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{"QCRow", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QCSymFac", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"QCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"Factorial", "[", "4", "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"QCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"QCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"QCfacList", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "2"}], "]"}], "]"}], "\[Equal]", "2"}]}], ",", 
         
         RowBox[{"Return", "[", "4", "]"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"Factorial", "[", "3", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"QCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "4"}], ",", 
       RowBox[{"Return", "[", "2", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"QCfacList", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Return", "[", "1", "]"}]}], "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QCcoeff", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Vtot", ",", 
     RowBox[{
      RowBox[{"QCColumn", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"QCRow", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QCMatFunc", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"QCSymFac", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", 
    RowBox[{"QCcoeff", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"i", "=", "1"}], ";", 
     RowBox[{"QCklist", "=", 
      RowBox[{"{", "}"}]}]}], ",", 
    RowBox[{"i", "\[LessEqual]", "3"}], " ", ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"j", "=", "1"}], ";", 
        RowBox[{"QCjlist", "=", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{"j", "\[LessEqual]", " ", "3"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"QCjlist", ",", 
         RowBox[{"{", 
          RowBox[{"QCMatFunc", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "}"}]}], "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QCklist", ",", 
       RowBox[{"Flatten", "[", "QCjlist", "]"}]}], "]"}]}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"QCklist", "//", "MatrixForm"}], "*)"}]}], "\n", 
 RowBox[{"Eigenvalues", "[", "QCklist", "]"}]}], "Input",
 CellChangeTimes->{{3.643004495698551*^9, 3.643004518548952*^9}, {
  3.646732372545576*^9, 3.646732374627779*^9}, {3.6467332959083443`*^9, 
  3.646733299108917*^9}, {3.650088308735675*^9, 3.650088311882959*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"4", " ", 
    SubscriptBox["\[Lambda]", "5"]}], ",", 
   RowBox[{"4", " ", 
    SubscriptBox["\[Lambda]", "5"]}], ",", 
   SubscriptBox["\[Lambda]", "7"]}], "}"}]], "Output",
 CellChangeTimes->{3.650088317320413*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1032, 698},
WindowMargins->{{-9, Automatic}, {-6, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 194, 4, 68, "Title"],
Cell[776, 28, 772, 14, 83, "Subtitle"],
Cell[CellGroupData[{
Cell[1573, 46, 113, 1, 59, "Section"],
Cell[1689, 49, 310, 5, 24, "Input"],
Cell[2002, 56, 10208, 297, 187, "Input"],
Cell[12213, 355, 2440, 69, 76, "Input"],
Cell[14656, 426, 864, 17, 42, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15557, 448, 135, 3, 37, "Section"],
Cell[CellGroupData[{
Cell[15717, 455, 127, 3, 31, "Subsection"],
Cell[15847, 460, 9674, 188, 552, "Input"],
Cell[25524, 650, 262, 5, 29, "Text"],
Cell[25789, 657, 2409, 69, 110, "Input"],
Cell[28201, 728, 756, 23, 42, "Input"],
Cell[28960, 753, 1762, 42, 76, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[30759, 800, 134, 3, 26, "Subsection"],
Cell[30896, 805, 6625, 125, 331, "Input"],
Cell[37524, 932, 218, 4, 29, "Text"],
Cell[37745, 938, 2342, 67, 110, "Input"],
Cell[40090, 1007, 805, 24, 42, "Input"],
Cell[40898, 1033, 1377, 36, 59, "Input"],
Cell[42278, 1071, 359, 6, 24, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[42674, 1082, 126, 1, 26, "Subsection"],
Cell[42803, 1085, 261, 5, 24, "Input"],
Cell[43067, 1092, 4559, 87, 280, "Input"],
Cell[47629, 1181, 218, 4, 29, "Text"],
Cell[47850, 1187, 2461, 70, 110, "Input"],
Cell[50314, 1259, 762, 23, 42, "Input"],
Cell[51079, 1284, 1275, 34, 59, "Input"],
Cell[CellGroupData[{
Cell[52379, 1322, 282, 4, 24, "Input"],
Cell[52664, 1328, 10064, 288, 175, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62777, 1622, 183, 4, 26, "Subsection"],
Cell[62963, 1628, 1281, 29, 42, "Input"],
Cell[64247, 1659, 218, 4, 29, "Text"],
Cell[64468, 1665, 2410, 69, 110, "Input"],
Cell[66881, 1736, 811, 24, 42, "Input"],
Cell[CellGroupData[{
Cell[67717, 1764, 1377, 35, 76, "Input"],
Cell[69097, 1801, 413, 11, 24, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69559, 1818, 236, 5, 26, "Subsection"],
Cell[69798, 1825, 688, 18, 42, "Input"],
Cell[70489, 1845, 218, 4, 29, "Text"],
Cell[70710, 1851, 2985, 89, 144, "Input"],
Cell[CellGroupData[{
Cell[73720, 1944, 1231, 33, 76, "Input"],
Cell[74954, 1979, 268, 8, 24, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

